Computing finite index congruences of finitely presented semigroups and monoids

In this paper, we describe an algorithm for computing the left, right, or 2-sided congruences of a finitely presented semigroup or monoid with finitely many classes, and an alternative algorithm when the finitely presented semigroup or monoid is finite. We compare the two algorithms presented with existing algorithms and implementations. The first algorithm is a generalization of Sims' low-index subgroup algorithm for finding the congruences of a monoid. The second algorithm involves determining the distinct principal congruences, and then finding all of their possible joins. Variations of this algorithm have been suggested in numerous contexts by numerous authors. We show how to utilize the theory of relative Green's relations, and a version of Schreier's Lemma for monoids, to reduce the number of principal congruences that must be generated as the first step of this approach. Both of the algorithms described in this paper are implemented in the GAP package Semigroups, and the first algorithm is available in the C++ library libsemigroups and in its python bindings libsemigroups_pybind11.

==> anc/congs.g <==
# gaplint: disable=align-assignments

if not IsBound(DigraphMaximumClique) then
  SetInfoLevel(InfoDigraphs, 2);
  DigraphMaximumClique := function(D, lower)
    local source, level, C, upper, f, rank, mid, user_param, CC, i;
    if not IsSymmetricDigraph(D) then
      Error("the 1st argument (a digraph) must be symmetric");
    elif DigraphNrVertices(D) = 0 then
      return [];
    elif IsNullDigraph(D) then
      return [1];
    elif IsCompleteDigraph(D) then
      return DigraphVertices(D);
    fi;

    C := [1];
    upper := Maximum(OutDegrees(D)) + 2;
    f := DigraphGreedyColouring(D);
    rank := RankOfTransformation(f, DigraphNrVertices(D));
    if rank < upper then
      upper := rank;
    fi;
    while upper - lower > 1 do
      mid := Int((lower + upper) / 2);
      user_param := [];
      Info(InfoDigraphs, 2, "Lower bound is ", lower, ", upper bound is ", upper);
      Info(InfoDigraphs, 2, "Trying to find a clique of size ", mid);
      CC := CliquesFinder(D, fail, user_param, 1, [], [], false, mid, true);
      if Length(CC) = 0 then
        Info(InfoDigraphs, 2, "No cliques of size ", mid);
        upper := mid;
      else
        Info(InfoDigraphs, 2, "Found a clique of size ", mid);
        lower := mid;
        C := CC[1];
      fi;
    od;
    return C;
  end;
fi;

AsWordGraph := function(C)
  local lookup, S, A, out, next, pos, class, a;

  lookup := EquivalenceRelationCanonicalLookup(C);
  S      := Source(C);
  A      := GeneratorsOfSemigroup(S);

  out := [];

  for class in EquivalenceClasses(C) do
    next := [];
    for a in A do
      pos := PositionCanonical(S, Representative(class) * a);
      Add(next, lookup[pos]);
    od;
    Add(out, next);
  od;

  return Digraph(out);
end;

MaximalVerticesOfLatticeCover := function(D)
  local sources, nbs, candidates;

  if DigraphHasLoops(D) then
    D := DigraphRemoveLoops(D);
  fi;
  D := DigraphReverse(D);
  sources := DigraphSources(D);
  Assert(1, Length(sources) = 1);
  nbs := OutNeighbours(D)[sources[1]];
  candidates := BlistList(DigraphVertices(D), nbs);

  SubtractBlist(candidates,
                  BlistList(DigraphVertices(D), VerticesReachableFrom(D, nbs)));
  return ListBlist(DigraphVertices(D), candidates);
end;

HeightOfLattice := function(D)
  local sources;
  if HasDigraphRemoveLoopsAttr(D) then
    D := DigraphRemoveLoops(D);
  else
    D := DigraphMutableCopy(D);
    DigraphRemoveLoops(D);
  fi;
  if HasDigraphRemoveAllMultipleEdgesAttr(D) then
    D := DigraphRemoveAllMultipleEdges(D);
  else
    D := DigraphMutableCopyIfImmutable(D);
    DigraphRemoveAllMultipleEdges(D);
  fi;
  if HasDigraphReflexiveTransitiveReductionAttr(D) then
    D := DigraphReflexiveTransitiveReduction(D);
  else
    D := DigraphMutableCopyIfImmutable(D);
    DigraphReflexiveTransitiveReduction(D);
  fi;
  sources := DigraphSources(D);
  Assert(1, Length(sources) = 1);
  return DigraphLongestDistanceFromVertex(D, sources[1]) + 1;
end;

WidthOfLatticeBounds := function(D)
  local orig, source, lower, level, largest_indy, indy, upper, f, rank, i;

  orig := D;
  D := DigraphMutableCopy(D);
  DigraphRemoveAllMultipleEdges(D);
  DigraphReflexiveTransitiveReduction(D);
  source := DigraphSources(D)[1];
  lower := 0;
  for i in [1 .. HeightOfLattice(orig)] do
    level := DigraphDistanceSet(D, source, i);
    if Length(level) > lower then
      lower := Length(level);
      largest_indy := level;
    fi;
  od;
  Assert(0, IsIndependentSet(D, largest_indy));
  DigraphReflexiveTransitiveClosure(D);

  indy := DigraphMaximalIndependentSet(D);
  if Size(indy) > lower then
    lower := Size(indy);
    largest_indy := indy;
  fi;
  Assert(0, IsIndependentSet(D, largest_indy));

  DigraphSymmetricClosure(D);
  DigraphDual(D);

  upper := Maximum(OutDegrees(D)) + 2;
  f := DigraphGreedyColouring(D);
  rank := RankOfTransformation(f, DigraphNrVertices(D));
  if rank < upper then
    upper := rank;
  fi;
  return [lower, upper];
end;

WidthOfLattice := function(D)
  local lower;

  lower := WidthOfLatticeBounds(D)[1];
  D := DigraphMutableCopy(D);
  DigraphRemoveAllMultipleEdges(D);
  DigraphReflexiveTransitiveClosure(D);
  DigraphSymmetricClosure(D);
  DigraphDual(D);
  MakeImmutable(D);
  return Length(DigraphMaximumClique(D, lower));
end;

if not IsBound(MaximalRightCongruencesOfSemigroup) then
  DeclareAttribute("MaximalRightCongruencesOfSemigroup", IsSemigroup);
fi;

InstallMethod(MaximalRightCongruencesOfSemigroup,
"for a semigroup", [IsSemigroup],
function(S)
  local max;

  if HasCayleyDigraphOfRightCongruences(S) then
    max := MaximalVerticesOfLatticeCover(CayleyDigraphOfRightCongruences(S));
    return RightCongruencesOfSemigroup(S){max};
  fi;
  Error("This doesn't currently work!");
  # FIXME this doesn't seem to work, i.e. returns the wrong answer
  # it := IteratorOfRightCongruences(S);
  # result := 0;
  # count := 0;
  # last_report := 10000;
  # for x in it do
  #   count := count + 1;
  #   if IsMaximalCongruence(x) then
  #     result := result + 1;
  #   fi;
  #   last_report := last_report - 1;
  #   if last_report = 0 then
  #     last_report := 10000;
  #     PrintFormatted("At {}, found {} so far!\n", count, result);
  #   fi;
  # od;
  # return result;
end);

NumberOfMaximalRightCongruences := function(S)
  local D, sink, offset, it, result, count, last_report, x;
  return Length(MaximalRightCongruencesOfSemigroup(S));
end;

NumberOfMaximalLeftCongruences := function(S)
  local D, sink, it, result, x;

  if HasCayleyDigraphOfLeftCongruences(S) then
    return MaximalVerticesOfLatticeCover(CayleyDigraphOfLeftCongruences(S));
  fi;
  Error("This doesn't currently work!");
  # FIXME this doesn't seem to work, i.e. returns the wrong answer

  # it := IteratorOfLeftCongruences(S);
  # result := 0;
  # for x in it do
  #   if IsMaximalCongruence(x) then
  #     result := result + 1;
  #   fi;
  # od;
  # return result;
end;

NumberOfIdeals := S -> Size(Ideals(S));

NumberOfRightIdeals := function(S)
  local D;

  # Groups have only one ideal
  if IsGroup(S) or (HasIsGroupAsSemigroup(S) and IsGroupAsSemigroup(S)) then
    return 1;
  fi;
  D := DigraphMutableCopy(PartialOrderOfRClasses(S));
  DigraphSymmetricClosure(DigraphReflexiveTransitiveClosure(D));
  DigraphDual(D);
  MakeImmutable(D);
  return Size(DigraphCliques(D));
end;

NumberOfLeftIdeals := function(S)
  local D;

  # Groups have only one ideal
  if IsGroup(S) or (HasIsGroupAsSemigroup(S) and IsGroupAsSemigroup(S)) then
    return 1;
  fi;
  D := DigraphMutableCopy(PartialOrderOfLClasses(S));
  DigraphSymmetricClosure(DigraphReflexiveTransitiveClosure(D));
  DigraphDual(D);
  MakeImmutable(D);
  return Size(DigraphCliques(D));
end;

RightCongruencesRow := function(S)
  local size, D, all, principal, minimal, maximal, rees, height, width, usm, lsm, m, d, convert;

  size := Size(S);
  D := CayleyDigraphOfRightCongruences(S);
  all       := DigraphNrVertices(D);
  principal := Length(PrincipalRightCongruencesOfSemigroup(S));
  minimal   := Length(Filtered(MinimalRightCongruencesOfSemigroup(S), x -> not NrEquivalenceClasses(x) in [1, size]));
  maximal   := NumberOfMaximalRightCongruences(S);
  rees      := NumberOfRightIdeals(S);
  height    := HeightOfLattice(D);
  if DigraphNrVertices(D) > 64 then
    width     := "?"; # WidthOfLattice(D);
  else
    width     := WidthOfLattice(D);
  fi;
  D := DigraphReflexiveTransitiveClosure(DigraphRemoveAllMultipleEdges(D));
  usm := IsUpperSemimodularDigraph(D);
  lsm := IsLowerSemimodularDigraph(D);
  m := IsModularLatticeDigraph(D);
  d := IsDistributiveLatticeDigraph(D);

  convert := function(bool)
    if bool then
      return "\\yes";
    else
      return "\\no";
    fi;
  end;

  PrintFormatted("{} & {} & {} & {} & {} & {} & {} & {} & {}  & {} & {} & {}   \n",
                 "size", "principal", "minimal", "maximal", "Rees", "height",
                 "width", "all", "usm", "lsm", "m", "d");
  PrintFormatted("{} & {} & {} & {} & {} & {} & {} & {} & {} & {} & {} & {}\\\\\n",
                 size,
                 principal,
                 minimal,
                 maximal,
                 rees,
                 height,
                 width,
                 all,
                 convert(usm), convert(lsm), convert(m), convert(d)
                 );
end;

LeftCongruencesRow := function(S)
  local size, D, all, principal, minimal, maximal, rees, height, width, usm, lsm, m, d, convert;

  size := Size(S);
  D := CayleyDigraphOfLeftCongruences(S);
  all       := DigraphNrVertices(D);
  principal := Length(PrincipalLeftCongruencesOfSemigroup(S));
  minimal   := Length(Filtered(MinimalLeftCongruencesOfSemigroup(S), x -> not NrEquivalenceClasses(x) in [1, size]));
  maximal   := NumberOfMaximalLeftCongruences(S);
  rees      := NumberOfLeftIdeals(S);
  height    := HeightOfLattice(D);
  if DigraphNrVertices(D) > 64 then
    width     := "?"; # WidthOfLattice(D);
  else
    width     := WidthOfLattice(D);
  fi;
  D := DigraphReflexiveTransitiveClosure(DigraphRemoveAllMultipleEdges(D));
  usm := IsUpperSemimodularDigraph(D);
  lsm := IsLowerSemimodularDigraph(D);
  m := IsModularLatticeDigraph(D);
  d := IsDistributiveLatticeDigraph(D);

  convert := function(bool)
    if bool then
      return "\\yes";
    else
      return "\\no";
    fi;
  end;

  PrintFormatted("{} & {} & {} & {} & {} & {} & {} & {} & {}  & {} & {} & {}   \n",
                 "size", "principal", "minimal", "maximal", "Rees", "height",
                 "width", "all", "usm", "lsm", "m", "d");
  PrintFormatted("{} & {} & {} & {} & {} & {} & {} & {} & {} & {} & {} & {}\\\\\n",
                 size,
                 principal,
                 minimal,
                 maximal,
                 rees,
                 height,
                 width,
                 all,
                 convert(usm), convert(lsm), convert(m), convert(d)
                 );
end;

IsMaximalCongruence := function(C)
  local wg, out, N, one, out2, map, gen, M, add_pair, wi, wj, tc, i, j;

  if NrEquivalenceClasses(C) = 1
      or NrEquivalenceClasses(C) = Size(Source(C)) then
     return false;
  fi;

  wg := WordGraph(C);
  # The word graph uses the generators of S as a monoid if S is a monoid
  # otherwise the generators as a semigroup
  out := OutNeighbours(wg);
  N := Length(GeneratorsOfSemigroup(Source(C)));
  if IsMonoid(Source(C)) then
    # This is super complicated because of some misuse of Todd-Coxeter prefill
    # below. The issue is the one with the generators mentioned above, and the
    # assumption when Todd-Coxeter prefilling that the path labelled by every
    # generator leads to a distinct node in the incoming word graph, which
    # isn't always true here, and so we have to do the shenangans below...

    one := Position(GeneratorsOfSemigroup(Source(C)), One(Source(C)));
    out2 := [];
    for i in [1 .. Length(out)] do
      out2[i] := Concatenation(out[i]{[1 .. one - 1]},
                               [i],
                               out[i]{[one .. Length(out[i])]});
    od;

    wg := DigraphNC(out2);
    map := List([1 .. N], x -> DigraphFollowPath(wg, 1, [x]));
    N := Length(Set(map));
    gen := [];
    for i in [1 .. Length(map)] do
      if not IsBound(gen[map[i]]) then
        gen[map[i]] := i;
      fi;
    od;

    out2 := List(out2, x -> x{gen});
    wg := DigraphNC(out2);
    out := out2 - 1;
  fi;

  M := DigraphNrVertices(wg);

  add_pair := libsemigroups.ToddCoxeter.add_pair;
  for i in [1 .. M - 1] do
    if i <> 1 then
      wi := DigraphPath(wg, 1, i);
      wi := wi[2] - 1;
    else
      # FIXME this assumes that S is a monoid, o/w one is unbound
      wi := [one] - 1;
    fi;
    Assert(0, wi <> fail);
    for j in [i + 1 .. M] do
      wj := DigraphPath(wg, 1, j);
      Assert(0, wj <> fail);
      wj := wj[2] - 1;
      tc := libsemigroups.ToddCoxeter.make(CongruenceHandednessString(C));
      libsemigroups.ToddCoxeter.set_number_of_generators(tc, N);
      libsemigroups.ToddCoxeter.prefill(tc, out);
      add_pair(tc, wi, wj);
      if libsemigroups.ToddCoxeter.number_of_classes(tc) > 1 then
        return false;
      fi;
    od;
  od;
  return true;
end;

